HAARES Half-Split Residual Basis Routing for Deep Transformers

Block-level residual routing makes learned residual aggregation practical by routing over block summaries, but each summary compresses an ordered sequence of attention and MLP updates into one cumulative vector. We propose \method{}, a lightweight residual basis router that keeps the cumulative block source and adds one half-split detail basis, computed as the difference between first-half and second-half residual updates. The detail basis is RMS-matched and updated online, exposing coarse intra-block trajectory information without dense sublayer-level routing. Across OpenWebText, cross-domain character-level benchmarks, and BPE-tokenized OpenWebText, the empirical pattern is depth-dependent: gains are small or mixed at shallow depth and most reliable in 48-layer models. In the 201M 48-layer setting, \method{} improves over Block AttnRes across all three seeds, while a 453M two-seed probe shows the same direction. Ablations rule out source duplication, random signed details, fixed detail-source biases, or block-count changes alone. Cost analysis shows that the method is FLOP-light but not wall-clock-free: it adds memory and routing overhead, yet its relative arithmetic cost is amortized as width grows and earlier convergence can reduce time-to-target.

==> anc/paired_results.csv <==
setting,seed,block_attnres_loss,haares_loss,loss_reduction
201M character,42,1.7995,1.7827,0.0168
201M character,123,1.7963,1.7641,0.0322
201M character,2026,1.8213,1.7764,0.0449
453M character,42,1.7971,1.7588,0.0383
453M character,2026,1.7945,1.7863,0.0082
204M BPE,42,1.8692,1.8606,0.0086
204M BPE,123,1.8670,1.8355,0.0315
204M BPE,2026,1.8651,1.8602,0.0049


==> anc/plot_paired_effects.py <==
"""Plot the paired validation-loss reductions from paired_results.csv.

Run: python plot_paired_effects.py
Requires Python 3.9+ and Matplotlib.
"""
from pathlib import Path
import csv
from decimal import Decimal, ROUND_HALF_UP
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
CSV = ROOT / 'paired_results.csv'
rows = list(csv.DictReader(CSV.open(newline='')))
settings = ['201M character', '453M character', '204M BPE']
positions = {name: 2 - i for i, name in enumerate(settings)}

plt.rcParams.update({'font.family': 'STIXGeneral', 'font.size': 10.5,
                     'mathtext.fontset': 'stix', 'pdf.fonttype': 42,
                     'ps.fonttype': 42, 'axes.linewidth': .7})
fig, ax = plt.subplots(figsize=(7.05, 2.95))
for name in settings:
    values = [float(r['loss_reduction']) for r in rows if r['setting'] == name]
    y = positions[name]
    ax.plot([min(values), max(values)], [y, y], linestyle='--', linewidth=.75,
            alpha=.55, zorder=1)
for seed, marker, offset in [('42', 'o', .095), ('123', '^', 0), ('2026', 's', -.095)]:
    selected = [r for r in rows if r['seed'] == seed]
    ax.plot([float(r['loss_reduction']) for r in selected],
            [positions[r['setting']] + offset for r in selected],
            linestyle='none', marker=marker, markersize=6, markerfacecolor='none',
            markeredgewidth=1.15, label=f'Seed {seed}', zorder=3)
means = [sum(Decimal(r['loss_reduction']) for r in rows if r['setting']==name) /
         sum(r['setting']==name for r in rows) for name in settings]
ax.plot([float(v) for v in means], [positions[n] for n in settings],
        linestyle='none', marker='D', markersize=6.5, label='Mean', zorder=4)
for name, mean in zip(settings, means):
    label = str(mean.quantize(Decimal('.0001'), rounding=ROUND_HALF_UP))
    ax.text(.0505, positions[name], label, va='center', ha='right', fontsize=10)
ax.axvline(0, linewidth=.9, zorder=0)
ax.set_xlim(-.0035, .052)
ax.set_ylim(-.43, 2.45)
ax.set_yticks([2,1,0], ['201M character\n3 paired seeds',
                       '453M character\n2 paired seeds',
                       '204M BPE\n3 paired seeds'])
ax.tick_params(axis='y', length=0, pad=10)
ax.set_xticks([0,.01,.02,.03,.04,.05])
ax.set_xticklabels(['0.00','0.01','0.02','0.03','0.04','0.05'])
ax.set_xlabel('Paired validation-loss reduction  (Block AttnRes − HAARES)', labelpad=8)
ax.grid(axis='x', alpha=.18, linewidth=.5)
ax.spines[['top','right','left']].set_visible(False)
ax.legend(loc='upper center', bbox_to_anchor=(.50,1.23), ncol=4, frameon=False,
          handletextpad=.45, columnspacing=1.5, fontsize=10)
fig.subplots_adjust(left=.21, right=.98, top=.81, bottom=.21)
fig.savefig(ROOT/'paired_effects.pdf', bbox_inches='tight', pad_inches=.06,
            metadata={'Title':'Paired HAARES validation-loss reductions',
                      'Subject':'Eight paired validation-loss reductions'})
plt.close(fig)

